VapoRock: Thermodynamics of vaporized silicate melts for modeling volcanic outgassing and magma ocean atmospheres

Silicate vapors play a key role in planetary evolution, especially dominating early stages of rocky planet formation through outgassed magma ocean atmospheres. Our open-source thermodynamic modeling software "VapoRock" combines the MELTS liquid model (Ghiorso et al., 1995) with gas-species properties from multiple thermochemistry tables (e.g., Chase et al., 1998). VapoRock calculates the partial pressures of 34 gaseous species in equilibrium with magmatic liquid in the system Si-Mg-Fe-Al-Ca-Na-K-Ti-Cr-O at desired temperatures and oxygen fugacities (fO2, or partial pressure of O2). Comparison with experiments shows that pressures and melt-oxide activities (which vary over many orders of magnitude) are reproduced to within a factor of ~3, consistent with measurement uncertainties. We also benchmark the model against a wide selection of igneous rock compositions including bulk silicate Earth, predicting elemental vapor abundances that are comparable (Na, Ca, & Al) or more realistic (K, Si, Mg, Fe, & Ti) than those of the closed-source MAGMA code (with maximum deviations by factors of 10-300 for K & Si). Vapor abundances depend critically on the activities of liquid components. The MELTS model underpinning VapoRock was calibrated and extensively tested on natural igneous liquids. In contrast, MAGMA's liquid model assumes ideal mixtures of a limited set of chemically simplified pseudo-species, which only roughly approximates the non-ideal compositional interactions typical of many-component natural silicate melts. Finally, we explore how relative abundances of SiO and SiO2 provide a spectroscopically measurable proxy for oxygen fugacity in devolatilized exoplanetary atmospheres, potentially constraining fO2 in outgassed exoplanetary mantles.

==> msdiff.sh <==
latexdiff --math-markup=2 -t CFONT --config="PICTUREENV=(?:picture|DIFnomarkup|align|tabular|deluxetable)[\w\d*@]*" archive/v1/main.tex main.tex > diff.tex


==> supp_diff.sh <==
latexdiff --math-markup=2 -t CFONT --config="PICTUREENV=(?:picture|DIFnomarkup|align|tabular|deluxetable)[\w\d*@]*" archive/v1/supplement.tex supplement.tex > supp_diff.tex

